Precise calculation of the W boson pole mass beyond the Standard Model with FlexibleSUSY

We present an updated calculation of the W boson pole mass in models beyond the Standard Model with FlexibleSUSY. The calculation has a decoupling behaviour and allows for a precise W pole mass prediction up to large new physics scales. We apply the calculation to several Standard Model extensions, including the MRSSM where we show that it can be compatible with large corrections to the W boson mass that would be needed to fit the recent 2022 CDF measurement.

==> anc/MRSSM_BMP.in <==
BLOCK MODSEL
   6   1

BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   0
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    1e-11
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   0

BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.09

BLOCK SMINPUTS
   1    127.916
   2    1.1663787e-05
   3    0.1181
   4    91.1876
   5    4.18
   6    173
   7    1.777
   8    0
   9    80.385
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27

BLOCK MINPAR
   3   24.725454940543045

BLOCK EXTPAR
   0   1762.4754786387562

BLOCK HMIXIN
   303   -1.5920052464787007
   304   -1.694969970242238
   301   2.1745555114136703
   302   -0.29276028010335464
   201   881.2377393193781
   202   881.2377393193781
   101   125427.29829791895

BLOCK MSQ2IN
   1   1   3106319.8128029127
   1   2   0
   1   3   0
   2   1   0
   2   2   3106319.8128029127
   2   3   0
   3   1   0
   3   2   0
   3   3   3106319.8128029127

BLOCK MSL2IN
   1   1   3106319.8128029127
   1   2   0
   1   3   0
   2   1   0
   2   2   3106319.8128029127
   2   3   0
   3   1   0
   3   2   0
   3   3   3106319.8128029127

BLOCK MSD2IN
   1   1   3106319.8128029127
   1   2   0
   1   3   0
   2   1   0
   2   2   3106319.8128029127
   2   3   0
   3   1   0
   3   2   0
   3   3   3106319.8128029127

BLOCK MSU2IN
   1   1   3106319.8128029127
   1   2   0
   1   3   0
   2   1   0
   2   2   3106319.8128029127
   2   3   0
   3   1   0
   3   2   0
   3   3   3106319.8128029127

BLOCK MSE2IN
   1   1   3106319.8128029127
   1   2   0
   1   3   0
   2   1   0
   2   2   3106319.8128029127
   2   3   0
   3   1   0
   3   2   0
   3   3   3106319.8128029127

BLOCK NMSSMRUNIN
   10   3106319.8128029127

BLOCK MSOFTIN
   110   3106319.8128029127
   111   3106319.8128029127
   50   3106319.8128029127
   51   3106319.8128029127
   300   881.2377393193781
   301   881.2377393193781
   302   881.2377393193781

BLOCK FLEXIBLEDECAY
   0   0
   1    1e-05
   2   4
   3   1
   4   2

==> anc/MRSSM_BMP.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.7.1
     5   MRSSM2
     9   4.14.5
BLOCK MODSEL
   6   1
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   0
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    1e-11
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   0
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.09
BLOCK SMINPUTS
   1    127.916
   2    1.1663787e-05
   3    0.1181
   4    91.1876
   5    4.18
   6    173
   7    1.777
   8    0
   9    80.385
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK FLEXIBLEDECAY
   0   0
   1    1e-05
   2   4
   3   1
   4   2
Block MINPAR
     3     2.47254549E+01   # TanBeta
Block EXTPAR
     0     1.76247548E+03   # Ms
Block HMIXIN
   101     1.25427298E+05   # BMuInput
   301     2.17455551E+00   # LamSDInput
   302    -2.92760280E-01   # LamSUInput
   303    -1.59200525E+00   # LamTDInput
   304    -1.69496997E+00   # LamTUInput
   201     8.81237739E+02   # MuDInput
   202     8.81237739E+02   # MuUInput
Block MSD2IN
  1  1     3.10631981E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     3.10631981E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     3.10631981E+06   # md2Input(3,3)
Block MSOFTIN
   300     8.81237739E+02   # MDBSInput
   302     8.81237739E+02   # MDGocInput
   301     8.81237739E+02   # MDWBTInput
   111     3.10631981E+06   # moc2Input
    50     3.10631981E+06   # mRd2Input
    51     3.10631981E+06   # mRu2Input
   110     3.10631981E+06   # mT2Input
Block MSE2IN
  1  1     3.10631981E+06   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     3.10631981E+06   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     3.10631981E+06   # me2Input(3,3)
Block MSL2IN
  1  1     3.10631981E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     3.10631981E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     3.10631981E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     3.10631981E+06   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     3.10631981E+06   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     3.10631981E+06   # mq2Input(3,3)
Block NMSSMRUNIN
    10     3.10631981E+06   # mS2Input
Block MSU2IN
  1  1     3.10631981E+06   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     3.10631981E+06   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     3.10631981E+06   # mu2Input(3,3)
Block gauge Q= 1.76247548E+03
     1     3.63490457E-01   # g1 * 0.7745966692414834
     2     6.42693059E-01   # g2
     3     1.06050895E+00   # g3
Block Yu Q= 1.76247548E+03
  1  1     7.27408173E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.31715945E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.76970289E-01   # Yu(3,3)
Block Yd Q= 1.76247548E+03
  1  1     3.61745791E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     7.92035752E-03   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     3.55752354E-01   # Yd(3,3)
Block Ye Q= 1.76247548E+03
  1  1     7.45848327E-05   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     1.54217928E-02   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     2.59450084E-01   # Ye(3,3)
Block HMIX Q= 1.76247548E+03
     1     0.00000000E+00   # Mu
   101     1.25427294E+05   # BMu
   102     9.52845148E+00   # vd
   103     2.37962780E+02   # vu
   310    -3.73573715E+00   # vT
   201     8.81237705E+02   # MuD
   202     8.81237710E+02   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301     2.17455547E+00   # LamSD
   302    -2.92760278E-01   # LamSU
   303    -1.59200515E+00   # LamTD
   304    -1.69496988E+00   # LamTU
Block MSQ2 Q= 1.76247548E+03
  1  1     3.10631981E+06   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     3.10631981E+06   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     3.10631970E+06   # mq2(3,3)
Block MSE2 Q= 1.76247548E+03
  1  1     3.10631981E+06   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     3.10631981E+06   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     3.10631978E+06   # me2(3,3)
Block MSL2 Q= 1.76247548E+03
  1  1     3.10631981E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     3.10631981E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     3.10631980E+06   # ml2(3,3)
Block MSU2 Q= 1.76247548E+03
  1  1     3.10631981E+06   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     3.10631981E+06   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     3.10631971E+06   # mu2(3,3)
Block MSD2 Q= 1.76247548E+03
  1  1     3.10631981E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     3.10631981E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     3.10631969E+06   # md2(3,3)
Block MSOFT Q= 1.76247548E+03
    21     2.33826191E+06   # mHd2
    22    -6.73920858E+05   # mHu2
   110     3.10632017E+06   # mT2
   111     3.10631981E+06   # moc2
   300     8.81237769E+02   # MDBS
   301     8.81237724E+02   # MDWBT
   302     8.81237740E+02   # MDGoc
    50     3.10632187E+06   # mRd2
    51     3.10631960E+06   # mRu2
Block NMSSMRUN Q= 1.76247548E+03
    10     3.10632235E+06   # mS2
     5     1.28050253E+01   # vS
Block MASS
        24     8.04335000E+01   # VWm
       404     1.91325597E+03   # SRdp
       403     1.98944470E+03   # SRum
   1000021     1.06750252E+03   # Glu
   3000022     1.81293067E+03   # sigmaO
   3000021     2.59153145E+03   # phiO
   2000024     8.46108615E+02   # Cha2(1)
   2000037     1.00940808E+03   # Cha2(2)
   1000024     9.13593301E+02   # Cha1(1)
   1000037     9.22338285E+02   # Cha1(2)
       401     1.92043814E+03   # Rh(1)
       402     1.97485924E+03   # Rh(2)
   1000012     1.76382362E+03   # Sv(1)
   1000014     1.76509894E+03   # Sv(2)
   1000016     1.76510346E+03   # Sv(3)
   1000022     8.55847292E+02   # Chi(1)
   1000023     8.73458312E+02   # Chi(2)
   1000025     9.27195017E+02   # Chi(3)
   1000035     9.73194387E+02   # Chi(4)
        37     1.67109630E+03   # Hpm(2)
        47     1.70375291E+03   # Hpm(3)
        57     2.46111838E+03   # Hpm(4)
        25     1.25250000E+02   # hh(1)
        35     1.67107003E+03   # hh(2)
        45     2.38073618E+03   # hh(3)
        55     2.46102867E+03   # hh(4)
        36     1.61003645E+03   # Ah(2)
        46     1.67109217E+03   # Ah(3)
        56     1.70423373E+03   # Ah(4)
   1000001     1.79158372E+03   # Sd(1)
   1000003     1.79326297E+03   # Sd(2)
   1000005     1.79840826E+03   # Sd(3)
   2000001     1.79841106E+03   # Sd(4)
   2000003     1.80565041E+03   # Sd(5)
   2000005     1.80565188E+03   # Sd(6)
   1000011     1.76615170E+03   # Se(1)
   1000013     1.76718103E+03   # Se(2)
   1000015     1.76845859E+03   # Se(3)
   2000011     1.76846369E+03   # Se(4)
   2000013     1.76867449E+03   # Se(5)
   2000015     1.76868344E+03   # Se(6)
   1000002     1.77959856E+03   # Su(1)
   1000004     1.79532567E+03   # Su(2)
   1000006     1.79564752E+03   # Su(3)
   2000002     1.79564775E+03   # Su(4)
   2000004     1.80281189E+03   # Su(5)
   2000006     1.80281348E+03   # Su(6)
Block U1MIX
  1  1     9.21390989E-01   # Re(UM1(1,1))
  1  2     3.88636907E-01   # Re(UM1(1,2))
  2  1    -3.88636907E-01   # Re(UM1(2,1))
  2  2     9.21390989E-01   # Re(UM1(2,2))
Block U2MIX
  1  1     7.38032365E-01   # Re(UM2(1,1))
  1  2    -6.74765313E-01   # Re(UM2(1,2))
  2  1     6.74765313E-01   # Re(UM2(2,1))
  2  2     7.38032365E-01   # Re(UM2(2,2))
Block V1MIX
  1  1     9.24738201E-01   # Re(UP1(1,1))
  1  2     3.80603808E-01   # Re(UP1(1,2))
  2  1    -3.80603808E-01   # Re(UP1(2,1))
  2  2     9.24738201E-01   # Re(UP1(2,2))
Block V2MIX
  1  1     5.81186323E-01   # Re(UP2(1,1))
  1  2     8.13770519E-01   # Re(UP2(1,2))
  2  1     8.13770519E-01   # Re(UP2(2,1))
  2  2    -5.81186323E-01   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1     4.07636982E-02   # ZA(1,1)
  1  2    -9.99167339E-01   # ZA(1,2)
  1  3    -1.53233135E-03   # ZA(1,3)
  1  4     7.75603429E-04   # ZA(1,4)
  2  1     9.80861532E-03   # ZA(2,1)
  2  2     1.90936709E-03   # ZA(2,2)
  2  3    -9.99486883E-01   # ZA(2,3)
  2  4    -3.04321543E-02   # ZA(2,4)
  3  1     9.99094293E-01   # ZA(3,1)
  3  2     4.07517588E-02   # ZA(3,2)
  3  3     9.65333953E-03   # ZA(3,3)
  3  4     7.53004254E-03   # ZA(3,4)
  4  1     7.25991234E-03   # ZA(4,1)
  4  2    -5.26460220E-04   # ZA(4,2)
  4  3     3.05030430E-02   # ZA(4,3)
  4  4    -9.99508169E-01   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     1.00000000E+00   # ZD(1,3)
  1  4     0.00000000E+00   # ZD(1,4)
  1  5     0.00000000E+00   # ZD(1,5)
  1  6     0.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     0.00000000E+00   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     0.00000000E+00   # ZD(2,5)
  2  6     1.00000000E+00   # ZD(2,6)
  3  1     0.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     1.00000000E+00   # ZD(3,5)
  3  6     0.00000000E+00   # ZD(3,6)
  4  1     0.00000000E+00   # ZD(4,1)
  4  2     0.00000000E+00   # ZD(4,2)
  4  3     0.00000000E+00   # ZD(4,3)
  4  4     1.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     0.00000000E+00   # ZD(5,1)
  5  2     1.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     1.00000000E+00   # ZD(6,1)
  6  2     0.00000000E+00   # ZD(6,2)
  6  3     0.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     0.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     1.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     0.00000000E+00   # ZE(2,2)
  2  3     1.00000000E+00   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5     0.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     0.00000000E+00   # ZE(3,1)
  3  2     1.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     0.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     1.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     0.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     0.00000000E+00   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2     0.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     1.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     0.00000000E+00   # ZE(6,3)
  6  4     1.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1    -4.01424324E-02   # ZH(1,1)
  1  2    -9.98700392E-01   # ZH(1,2)
  1  3    -2.00550643E-03   # ZH(1,3)
  1  4     3.13383310E-02   # ZH(1,4)
  2  1     9.99149677E-01   # ZH(2,1)
  2  2    -3.99821230E-02   # ZH(2,2)
  2  3    -8.66240218E-03   # ZH(2,3)
  2  4     5.12994652E-03   # ZH(2,4)
  3  1    -7.34696623E-03   # ZH(3,1)
  3  2    -5.54153289E-03   # ZH(3,2)
  3  3    -9.68715383E-01   # ZH(3,3)
  3  4    -2.48003670E-01   # ZH(3,4)
  4  1    -5.87630240E-03   # ZH(4,1)
  4  2     3.11167026E-02   # ZH(4,2)
  4  3    -2.48015014E-01   # ZH(4,3)
  4  4     9.68238490E-01   # ZH(4,4)
Block RHMIX
  1  1    -9.99949408E-01   # ZHR(1,1)
  1  2     1.00589024E-02   # ZHR(1,2)
  2  1    -1.00589024E-02   # ZHR(2,1)
  2  2    -9.99949408E-01   # ZHR(2,2)
Block N1MIX
  1  1    -1.16688903E-02   # Re(ZN1(1,1))
  1  2    -6.92608254E-01   # Re(ZN1(1,2))
  1  3     8.60255291E-03   # Re(ZN1(1,3))
  1  4     7.21168247E-01   # Re(ZN1(1,4))
  2  1     9.93036970E-01   # Re(ZN1(2,1))
  2  2     8.29821665E-03   # Re(ZN1(2,2))
  2  3     1.15304588E-01   # Re(ZN1(2,3))
  2  4     2.26620336E-02   # Re(ZN1(2,4))
  3  1     1.13836058E-01   # Re(ZN1(3,1))
  3  2     3.36897790E-02   # Re(ZN1(3,2))
  3  3    -9.91860714E-01   # Re(ZN1(3,3))
  3  4     4.60290562E-02   # Re(ZN1(3,4))
  4  1    -2.79779399E-02   # Re(ZN1(4,1))
  4  2     7.20478970E-01   # Re(ZN1(4,2))
  4  3     5.33213967E-02   # Re(ZN1(4,3))
  4  4     6.90857524E-01   # Re(ZN1(4,4))
Block N2MIX
  1  1    -5.22830875E-02   # Re(ZN2(1,1))
  1  2    -5.77141006E-01   # Re(ZN2(1,2))
  1  3    -1.18612431E-02   # Re(ZN2(1,3))
  1  4     8.14882844E-01   # Re(ZN2(1,4))
  2  1     9.89544315E-01   # Re(ZN2(2,1))
  2  2     1.46546623E-02   # Re(ZN2(2,2))
  2  3    -1.24073657E-01   # Re(ZN2(2,3))
  2  4     7.20625930E-02   # Re(ZN2(2,4))
  3  1     1.20339155E-01   # Re(ZN2(3,1))
  3  2     3.47508477E-02   # Re(ZN2(3,2))
  3  3     9.91021958E-01   # Re(ZN2(3,3))
  3  4     4.67583707E-02   # Re(ZN2(3,4))
  4  1    -5.98916959E-02   # Re(ZN2(4,1))
  4  2     8.15773178E-01   # Re(ZN2(4,2))
  4  3    -4.83788955E-02   # Re(ZN2(4,3))
  4  4     5.73224728E-01   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1     4.10362117E-02   # ZP(1,1)
  1  2    -9.98742290E-01   # ZP(1,2)
  1  3    -1.96206137E-02   # ZP(1,3)
  1  4    -2.10926071E-02   # ZP(1,4)
  2  1     9.99091343E-01   # ZP(2,1)
  2  2     4.09202491E-02   # ZP(2,2)
  2  3     1.11513943E-02   # ZP(2,3)
  2  4    -4.20321247E-03   # ZP(2,4)
  3  1    -1.09307238E-02   # ZP(3,1)
  3  2     2.80483104E-04   # ZP(3,2)
  3  3     7.14687487E-01   # ZP(3,3)
  3  4    -6.99358447E-01   # ZP(3,4)
  4  1    -3.61053856E-03   # ZP(4,1)
  4  2    -2.89705327E-02   # ZP(4,2)
  4  3     6.99079734E-01   # ZP(4,3)
  4  4     7.14447477E-01   # ZP(4,4)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     1.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     1.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     0.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     0.00000000E+00   # ZU(3,4)
  3  5     1.00000000E+00   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     0.00000000E+00   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     1.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     1.00000000E+00   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     1.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     0.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     0.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     1.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     1.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     0.00000000E+00   # ZV(3,3)
Block VCKM Q= 1.76247548E+03
  1  1     1.00000000E+00   # Re(CKM)(1,1)
  1  2     0.00000000E+00   # Re(CKM)(1,2)
  1  3     0.00000000E+00   # Re(CKM)(1,3)
  2  1     0.00000000E+00   # Re(CKM)(2,1)
  2  2     1.00000000E+00   # Re(CKM)(2,2)
  2  3     0.00000000E+00   # Re(CKM)(2,3)
  3  1     0.00000000E+00   # Re(CKM)(3,1)
  3  2     0.00000000E+00   # Re(CKM)(3,2)
  3  3     1.00000000E+00   # Re(CKM)(3,3)
Block IMVCKM Q= 1.76247548E+03
  1  1     0.00000000E+00   # Im(CKM)(1,1)
  1  2     0.00000000E+00   # Im(CKM)(1,2)
  1  3     0.00000000E+00   # Im(CKM)(1,3)
  2  1    -0.00000000E+00   # Im(CKM)(2,1)
  2  2    -0.00000000E+00   # Im(CKM)(2,2)
  2  3     0.00000000E+00   # Im(CKM)(2,3)
  3  1    -0.00000000E+00   # Im(CKM)(3,1)
  3  2    -0.00000000E+00   # Im(CKM)(3,2)
  3  3     0.00000000E+00   # Im(CKM)(3,3)

